Modeling Multiple Views via Implicitly Preserving Global Consistency and Local Complementarity

While self-supervised learning techniques are often used to mining implicit knowledge from unlabeled data via modeling multiple views, it is unclear how to perform effective representation learning in a complex and inconsistent context. To this end, we propose a methodology, specifically consistency and complementarity network (CoCoNet), which avails of strict global inter-view consistency and local cross-view complementarity preserving regularization to comprehensively learn representations from multiple views. On the global stage, we reckon that the crucial knowledge is implicitly shared among views, and enhancing the encoder to capture such knowledge from data can improve the discriminability of the learned representations. Hence, preserving the global consistency of multiple views ensures the acquisition of common knowledge. CoCoNet aligns the probabilistic distribution of views by utilizing an efficient discrepancy metric measurement based on the generalized sliced Wasserstein distance. Lastly on the local stage, we propose a heuristic complementarity-factor, which joints cross-view discriminative knowledge, and it guides the encoders to learn not only view-wise discriminability but also cross-view complementary information. Theoretically, we provide the information-theoretical-based analyses of our proposed CoCoNet. Empirically, to investigate the improvement gains of our approach, we conduct adequate experimental validations, which demonstrate that CoCoNet outperforms the state-of-the-art self-supervised methods by a significant margin proves that such implicit consistency and complementarity preserving regularization can enhance the discriminability of latent representations.

==> coconet_pseudo.py <==
"""
Train  with AlexNet
"""

# Init
model = MyAlexNet()
contrast = NCEAverage()
criterion_l_ab = NCESoftmaxLoss()
criterion_l_ori = NCESoftmaxLoss()
criterion_l_comp = NCESoftmaxLoss()
criterion_ab_ori = NCESoftmaxLoss()
criterion_ab_comp = NCESoftmaxLoss()
criterion_ori_comp = NCESoftmaxLoss()
gsw = GSW_NN()
optimizer = torch.optim.SGD(model.parameters())

# Train ------------------------------------------------
for idx, (inputs, _, index) in enumerate(train_loader):
    inputs = inputs.float().cuda()
    index = index.cuda()
    # Forward
    feat_l, feat_ab, feat_ori, feat_comp = model(inputs)
    out_l_ab, out_l_ori, out_l_comp, out_ab_ori, out_ab_comp, out_ori_comp = contrast(feat_l, feat_ab, feat_ori, feat_comp, index) # GH: out_l is 8*16385(16384n + 1p)
    l_ab_loss = criterion_l_ab(out_l_ab)
    l_ori_loss = criterion_l_ori(out_l_ori)
    l_comp_loss = criterion_l_comp(out_l_comp)
    ab_ori_loss = criterion_ab_ori(out_ab_ori)
    ab_comp_loss = criterion_ab_comp(out_ab_comp)
    ori_comp_loss = criterion_ori_comp(out_ori_comp)
    # Conventional CL with complementarity-factor-based CL
    # -> View-Complementarity
    # alpha, beta are balancing hyper-parameters
    loss = alpha * (l_comp_loss + ab_comp_loss + ori_comp_loss) + beta * (l_ab_loss + l_ori_loss + ab_ori_loss)
    # Calc GSWD loss
    # -> View-Consistency
    set_requires_grad(model, requires_grad=False)
    gswd_loss = gsw.max_gsw(feat_l, feat_ab)
    gswd_loss += gsw.max_gsw(feat_l, feat_ori)
    gswd_loss += gsw.max_gsw(feat_ori, feat_ab)
    # gamma is a balancing hyper-parameter
    loss += gamma * gswd_loss
    set_requires_grad(model, requires_grad=True)
    # Backward
    optimizer.zero_grad()
    # Amplify loss
    with amp_scale_loss(loss, optimizer) as scaled_loss:
        scaled_loss.backward()
    optimizer.step()

# Encoder ----------------------------------------------
class MyAlexNet(nn.Module):  # GH：inherit nn.Module
    def __init__(self, feat_dim=128):
        super(MyAlexNet, self).__init__()
        self.encoder = alexnet(feat_dim=feat_dim)
        self.encoder = nn.DataParallel(self.encoder)
    def forward(self, x, layer=8):
        return self.encoder(x, layer)

class alexnet(nn.Module):
    def __init__(self, feat_dim=128, high_feat_dim=128):
        super(alexnet, self).__init__()
        self.l_to_ab = alexnet_half(in_channel=1, feat_dim=feat_dim, high_feat_dim=high_feat_dim)
        self.ab_to_l = alexnet_half(in_channel=2, feat_dim=feat_dim, high_feat_dim=high_feat_dim)
        self.ori = alexnet_half(in_channel=3, feat_dim=feat_dim, high_feat_dim=high_feat_dim)
        self.comp_net = complementarity_factor_net(feat_dim=feat_dim, high_feat_dim=high_feat_dim)
        pass
    def forward(self, x): # GH:layer=8 means to use all 8 layers
        l, ab = torch.split(x, [1, 2], dim=1)
        high_feat_l, feat_l = self.l_to_ab(l)
        high_feat_ab, feat_ab = self.ab_to_l(ab)
        high_feat_ori, feat_ori = self.ori(x)
        high_feat_comp = self.comp_net(high_feat_l, feat_l, high_feat_ab, feat_ab, high_feat_ori, feat_ori)
        return high_feat_l, high_feat_ab, high_feat_ori, high_feat_comp

class alexnet_half(nn.Module):
    def __init__(self, in_channel=1, feat_dim=128, high_feat_dim=128):
        super(alexnet_half, self).__init__()
        self.conv_block_1 = nn.Sequential(
            nn.Conv2d(in_channel, 96 // 2, 11, 4, 2, bias=False),
            nn.BatchNorm2d(96 // 2),
            nn.ReLU(inplace=True),
            nn.MaxPool2d(3, 2),
        )
        self.conv_block_2 = nn.Sequential(
            nn.Conv2d(96 // 2, 256 // 2, 5, 1, 2, bias=False),
            nn.BatchNorm2d(256 // 2),
            nn.ReLU(inplace=True),
            nn.MaxPool2d(3, 2),
        )
        self.conv_block_3 = nn.Sequential(
            nn.Conv2d(256 // 2, 384 // 2, 3, 1, 1, bias=False),
            nn.BatchNorm2d(384 // 2),
            nn.ReLU(inplace=True),
        )
        self.conv_block_4 = nn.Sequential(
            nn.Conv2d(384 // 2, 384 // 2, 3, 1, 1, bias=False),
            nn.BatchNorm2d(384 // 2),
            nn.ReLU(inplace=True),
        )
        self.conv_block_5 = nn.Sequential(
            nn.Conv2d(384 // 2, feat_dim, 3, 1, 1, bias=False),
            nn.BatchNorm2d(feat_dim),
            nn.ReLU(inplace=True),
            nn.MaxPool2d(3, 2),
        )
        self.fc6 = nn.Sequential(
            nn.Linear(256 * 6 * 6 // 2, 4096 // 2),
            nn.BatchNorm1d(4096 // 2),
            nn.ReLU(inplace=True),
        )
        self.fc7 = nn.Sequential(
            nn.Linear(4096 // 2, 4096 // 2),
            nn.BatchNorm1d(4096 // 2),
            nn.ReLU(inplace=True),
        )
        self.fc8 = nn.Sequential(
            nn.Linear(4096 // 2, high_feat_dim)
        )
        self.l2norm = Normalize(2)
    def forward(self, x):
        x = self.conv_block_1(x)
        x = self.conv_block_2(x)
        x = self.conv_block_3(x)
        x = self.conv_block_4(x)
        x = self.conv_block_5(x)
        low_x = x
        x = x.view(x.shape[0], -1)
        x = self.fc6(x)
        x = self.fc7(x)
        x = self.fc8(x)
        x = self.l2norm(x)
        return x, low_x

class complementarity_factor_net(nn.Module):
    def __init__(self, feat_dim=128, high_feat_dim=128):
        super(complementarity_factor_net, self).__init__()
        self.fc6 = nn.Sequential(
            nn.Linear(((3 * feat_dim) + (3 * high_feat_dim)) * 6 * 6, 4096 // 2),
            nn.BatchNorm1d(4096 // 2),
            nn.ReLU(inplace=True),
        )
        self.fc7 = nn.Sequential(
            nn.Linear(4096 // 2, 4096 // 2),
            nn.BatchNorm1d(4096 // 2),
            nn.ReLU(inplace=True),
        )
        self.fc8 = nn.Sequential(
            nn.Linear(4096 // 2, high_feat_dim)
        )
        self.l2norm = Normalize(2)
    def forward(self, high_feat_l, feat_l, high_feat_ab, feat_ab, high_feat_ori, feat_ori):
        x = torch.cat([feat_l, feat_ori, feat_ab], 1)
        high_x = torch.cat([high_feat_l, high_feat_ori, high_feat_ab], 1)
        high_x = high_x.unsqueeze(-1).unsqueeze(-1).expand(64, 384, 6, 6)
        x = torch.cat([x, high_x], 1)
        x = x.view(x.shape[0], -1)
        x = self.fc6(x)
        x = self.fc7(x)
        x = self.fc8(x)
        x = self.l2norm(x)
        return x

class Normalize(nn.Module):
    def __init__(self, power=2):
        super(Normalize, self).__init__()
        self.power = power
    def forward(self, x):
        norm = x.pow(self.power).sum(1, keepdim=True).pow(1. / self.power)
        out = x.div(norm)
        return out

# Contrast ---------------------------------------------
class NCEAverage(nn.Module):
    def __init__(self, inputSize, outputSize, momentum=0.5):
        super(NCEAverage, self).__init__()
        self.nLem = outputSize
        self.unigrams = torch.ones(self.nLem)
        self.multinomial = AliasMethod(self.unigrams)
        self.multinomial.cuda()
        self.register_buffer('params', torch.tensor([K, T, -1, -1, momentum]))
        stdv = 1. / math.sqrt(inputSize / 3)
        self.register_buffer('memory_l', torch.rand(outputSize, inputSize).mul_(2 * stdv).add_(-stdv))
        self.register_buffer('memory_ab', torch.rand(outputSize, inputSize).mul_(2 * stdv).add_(-stdv))
        self.register_buffer('memory_ori', torch.rand(outputSize, inputSize).mul_(2 * stdv).add_(-stdv))
        self.register_buffer('memory_comp', torch.rand(outputSize, inputSize).mul_(2 * stdv).add_(-stdv))
    def forward(self, l, ab, ori, comp, y, idx=None):
        K = int(self.params[0].item())
        T = self.params[1].item()
        batchSize = l.size(0)
        inputSize = self.memory_l.size(1)
        # score computation
        if idx is None:
            idx = self.multinomial.draw(batchSize * (self.K + 1)).view(batchSize, -1)
            idx.select(1, 0).copy_(y.data)
        # sample l-ab
        weight_ab = torch.index_select(self.memory_ab, 0, idx.view(-1)).detach()
        weight_ab = weight_ab.view(batchSize, K + 1, inputSize)
        out_l_ab = torch.bmm(weight_ab, l.view(batchSize, inputSize, 1))
        # sample l-ori
        weight_ori = torch.index_select(self.memory_ori, 0, idx.view(-1)).detach()
        weight_ori = weight_ori.view(batchSize, K + 1, inputSize)
        out_l_ori = torch.bmm(weight_ori, l.view(batchSize, inputSize, 1))
        # sample l-comp
        weight_l = torch.index_select(self.memory_l, 0, idx.view(-1)).detach()
        weight_l = weight_l.view(batchSize, K + 1, inputSize)
        out_l_comp = torch.bmm(weight_l, comp.view(batchSize, inputSize, 1))
        # sample ab-ori
        weight_ori = torch.index_select(self.memory_ori, 0, idx.view(-1)).detach()
        weight_ori = weight_ori.view(batchSize, K + 1, inputSize)
        out_ab_ori = torch.bmm(weight_ori, ab.view(batchSize, inputSize, 1))
        # sample ab-comp
        weight_ab = torch.index_select(self.memory_ab, 0, idx.view(-1)).detach()
        weight_ab = weight_ab.view(batchSize, K + 1, inputSize)
        out_ab_comp = torch.bmm(weight_ab, comp.view(batchSize, inputSize, 1))
        # sample ori-comp
        weight_comp = torch.index_select(self.memory_comp, 0, idx.view(-1)).detach()
        weight_comp = weight_comp.view(batchSize, K + 1, inputSize)
        out_ori_comp = torch.bmm(weight_comp, ori.view(batchSize, inputSize, 1))
        # Softmax
        out_l_ab = torch.div(out_l_ab, T)
        out_l_ori = torch.div(out_l_ori, T)
        out_l_comp = torch.div(out_l_comp, T)
        out_ab_ori = torch.div(out_ab_ori, T)
        out_ab_comp = torch.div(out_ab_comp, T)
        out_ori_comp = torch.div(out_ori_comp, T)
        out_l_ab = out_l_ab.contiguous()
        out_l_ori = out_l_ori.contiguous()
        out_l_comp = out_l_comp.contiguous()
        out_ab_ori = out_ab_ori.contiguous()
        out_ab_comp = out_ab_comp.contiguous()
        out_ori_comp = out_ori_comp.contiguous()
        return out_l_ab, out_l_ori, out_l_comp, out_ab_ori, out_ab_comp, out_ori_comp

# Loss calculation -------------------------------------
class NCESoftmaxLoss(nn.Module):
    """Softmax cross-entropy loss (a.k.a., info-NCE loss in CPC paper)"""
    def __init__(self):
        super(NCESoftmaxLoss, self).__init__()
        self.criterion = nn.CrossEntropyLoss()
    def forward(self, x):
        bsz = x.shape[0]
        x = x.squeeze()
        label = torch.zeros([bsz]).cuda().long()
        loss = self.criterion(x, label)
        return loss

# GSWD calculation -------------------------------------
class GSW_NN():
    def __init__(self):
        self.model=MLP()
    def gsw(self, X, Y, random=True):
        '''
        Calculates GSW between two empirical distributions.
        Note that the number of samples is assumed to be equal
        (This is however not necessary and could be easily extended
        for empirical distributions with different number of samples)
        '''
        N, dn = X.shape
        M, dm = Y.shape
        assert dn==dm and M==N
        if random:
            self.model.reset()
        Xslices=self.model(X)
        Yslices=self.model(Y)
        Xslices_sorted=torch.sort(Xslices,dim=0)[0]
        Yslices_sorted=torch.sort(Yslices,dim=0)[0]
        return torch.sqrt(torch.sum((Xslices_sorted-Yslices_sorted)**2))
    def max_gsw(self, X, Y, iterations=50):
        N,dn = X.shape
        M,dm = Y.shape
        assert dn==dm and M==N
        self.model.reset()
        optimizer=optim.Adam(self.model.parameters())
        total_loss=np.zeros((iterations,))
        for i in range(iterations):
            optimizer.zero_grad()
            loss=-self.gsw(X, Y, random=False)
            total_loss[i]=loss.item()
            loss.backward(retain_graph=True)
            optimizer.step()
        return self.gsw(X, Y, random=False)

